The R-Process Alliance: A Nearly Complete R-Process Abundance Template Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced Metal-Poor Star HD 222925

We present a nearly complete rapid neutron-capture process (r-process) chemical inventory of the metal-poor ([Fe/H] = -1.46 +/- 0.10) r-process-enhanced ([Eu/Fe] = +1.32 +/- 0.08) halo star HD 222925. This abundance set is the most complete for any object beyond the solar system, totaling 63 metals detected and 7 with upper limits. It comprises 42 elements from 31 <= Z <= 90, including elements rarely detected in r-process-enhanced stars, such as Ga, Ge, As, Se, Cd, In, Sn, Sb, Te, W, Re, Os, Ir, Pt, and Au. We derive these abundances from an analysis of 404 absorption lines in ultraviolet spectra collected using the Space Telescope Imaging Spectrograph on the Hubble Space Telescope and previously analyzed optical spectra. A series of appendices discusses the atomic data and quality of fits for these lines. The r-process elements from Ba to Pb, including all elements at the third r-process peak, exhibit remarkable agreement with the Solar r-process residuals, with a standard deviation of the differences of only 0.08 dex (17%). In contrast, deviations among the lighter elements from Ga to Te span nearly 1.4 dex, and they show distinct trends from Ga to Se, Nb through Cd, and In through Te. The r-process contribution to Ga, Ge, and As is small, and Se is the lightest element whose production is dominated by the r-process. The lanthanide fraction, log(X_La) = -1.39 +/- 0.09, is typical for r-process-enhanced stars and higher than that of the kilonova from the GW170817 neutron-star merger event. We advocate adopting this pattern as an alternative to the Solar r-process-element residuals when confronting future theoretical models of heavy-element nucleosynthesis with observations.

==> anc/datafile1.txt <==
Title: The R-Process Alliance: A Nearly Complete R-Process Abundance Template 
       Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced 
       Metal-Poor Star HD 222925  
Authors: Roederer I.U., Lawler J.E., Den Hartog E.A., Placco V.M., Surman R., 
         Beers T.C., Ezzeddine R., Frebel A., Hansen T.T., Hattori K., 
         Holmbeck E.M., Sakari C.M. 
Table: Line Atomic Data, References, and Derived Abundances
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label       Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID          Species
   6- 13 F8.3   0.1nm   Wave        Wavelength in Angstroms
  15- 18 F4.2   eV      Elow        Energy of lower level of transition
  20- 24 F5.2   [-]     log(gf)     Log of degeneracy times oscillator strength
  26- 27 I2     ---   r_log(gf)     Reference for log(gf) (1)
      29 A1     ---   l_log(eps)(X) Limit on log(eps)(X)
  31- 35 F5.2   [-]     log(eps)(X) Log epsilon abundance of element X
  37- 41 F5.3   [-]   u_log(eps)(X) ? Uncertainty on log(eps)(X)
--------------------------------------------------------------------------------
Note (G1): The two Al I transitions at 2204.619 (ExPot = 0.01 eV, 
           log(gf) = -2.29, NIST grade ``C'') and 2204.660 Angstroms form a 
           single line in our spectrum.  The Two Cu I transitions 
           at 2024.323 and 2024.337 Angstroms form a single line in our 
           spectrum; HFS patterns are known for both lines, and the 
           NIST ASD lists ``B'' grades for both log(gf) values.
Note (1):
    1 = NIST (Kramida et al. 2020);
    2 = NIST (Kramida et al. 2020) for log(gf) value and 
        VALD (Piskunov et al. 1995 [1995A&AS..112..525P]; 
        Pakhomov et al. 2019 [2019ARep...63.1010P]) for HFS;
    3 = Trabert et al. (1999) [1999..32..537T] for log(gf) value and 
        Roederer & Lawler (2021) [2021ApJ...912..119R] for HFS;
    4 = Biemont et al. (1993) [1993A&A...102..435B];
    5 = Theodosiou (1989) [1989PhRvA..39.4880T];
    6 = Lawler et al. (2013) [2013ApJS..205...11L];
    7 = Wood et al. (2013) [2013ApJS..208...27W];
    8 = Wood et al. (2014a) [2014ApJS..214...18W] for log(gf) value and HFS;
    9 = Sobeck et al. (2007) [2007ApJ...667.1267S];
   10 = Gurell et al. (2010) [2010A&A...511A..68G];
   11 = Lawler et al. (2017) [2017ApJS..228...10L];
   12 = Den Hartog et al. (2011) [2011ApJS..194...35D] 
        for log(gf) value and HFS;
   13 = Belmonte et al. (2017) [2017ApJ...848..125B];
   14 = Den Hartog et al. (2019) [2019ApJS..243...33D];
   15 = Lawler et al. (2015) for log(gf) [2015ApJS..220...13L] value and 
        Kurucz (2011) [2011CaJPh..89..417K] for HFS;
   16 = Lawler et al. (2018) [2018ApJS..238....7L] for log(gf) value and 
        this study for HFS;
   17 = Wood et al. (2014b) [2014ApJS..211...20W];
   18 = Fedchak & Lawler (1999) [1999ApJ...523..734F];
   19 = NIST (Kramida et al. 2020) for log(gf) value and 
        Kurucz (2011) [2011CaJPh..89..417K] for HFS;
   20 = Roederer & Lawler (2012) [2012ApJ...750...76R] for log(gf) value;
   21 = This study;
   22 = Li et al. (1999) [1999RhRvA..60..198L];
   23 = Holmgren (1975) [1975PhyS...11...15H];
   24 = Morton (2000) [2000ApJS..130..403M];
   25 = Biemont et al. (2011) [2011MNRAS.414.3350B];
   26 = Ljung et al. (2006) [2006A&A...456.1181L];
   27 = Nilsson et al. (2010) [2010A&A...511A..16N];
   28 = Nilsson & Ivarsson (2008) [2008A&A...492..609N];
   29 = Sikstrom et al. (2001) [2001JPhB...34..477S];
   30 = Johansson et al. (1994) [1994ApJ...421..809J];
   31 = Xu et al. (2004) [2004JQSRT..70.042508X];
   32 = Curtis et al. (2000) [2000PhRvA..62.052513C];
   33 = Oliver & Hibbert (2010) [2010JPhB...43.074013O;
   34 = Hartman et al. (2010) [2010PhRvA..82.052512H];
   35 = Roederer et al. (2012a) [2012ApJ...747L...8R];
   36 = Den Hartog et al. (2006) [2006ApJS..167..292D];
   37 = Lawler et al. (2001) [2001ApJS..137..341L];
   38 = Wickliffe et al. (2000) [2000JQSRT..66..363W];
   39 = Lawler et al. (2008) [2008ApJS..178...71L];
   40 = Wickliffe & Lawler (1997) [1997JOSAB..14..737W];
   41 = Biemont et al. (1998) [1998JOSAB..31.3321B] for log(gf) value and 
        Roederer & Lawler (2012) [2012ApJ...750...76R] for HFS/IS;
   42 = Roederer et al. (2010) [2010ApJ...714L.123R] for log(gf) value and 
        Den Hartog et al. (2020) [2020ApJS..248...10D] for HFS;
   43 = Quinet et al. (1999) [1999MNRAS.307..934Q] for log(gf) value and 
        Den Hartog et al. (2020) for HFS;
   44 = Lawler et al. (2009) [2009ApJS..182...51L] for log(gf) value and
        Den Hartog et al. (2020) for HFS;
   45 = Den Hartog et al. (2021a) [2021ApJS..254....5D];
   46 = Lawler et al. (2007) [2007ApJS..169..120L];
   47 = Quinet et al. (2009) [2009A&A...493..711Q];
   48 = Nilsson et al. (2008) [2008EPJD...49...13N];
   49 = Kling et al. (2000) [2000JQSRT..67..227K];
   50 = Roederer et al., in preparation;
   51 = Palmeri et al. (2005) [2005MNRAS.362.1348P];
   52 = Quinet et al. (2006) [2006A&A...448.1207Q];
   53 = NIST (Kramida et al. 2020) for log(gf) value and this study for HFS/IS;
   54 = Ivarsson et al. (2004) [2004A&A...425..353I];
   55 = Den Hartog et al. (2005) [2005ApJ...619..639D] for log(gf) value only;
   56 = Den Hartog et al. (2005) [2005ApJ...619..639D] for log(gf) value 
        and this study for HFS/IS;
   57 = Den Hartog et al. (2005) [2005ApJ...619..639D] for log(gf) value 
        and HFS/IS;
   58 = Quinet et al. (2008) [2008RhRvA..77.022501Q];
   59 = Zhang et al. (2018) [2018JPhB...51t5001Z];
   60 = Hannaford et al. (1981) [1981JPhB...14.2321H] for log(gf) value and 
        Demidov et al. (2021) [2021PhRvA.103c2824D] for HFS;
   61 = Quinet et al. (2007) [2007JPhB...40.1705Q] for log(gf) value and 
        Roederer et al. (2020) [2020ApJ...791L..32R] for HFS/IS.
--------------------------------------------------------------------------------
BeII 3130.422 0.00 -0.18  1 < -0.90       
BeII 3131.067 0.00 -0.48  1 < -0.80       
BI   2088.889 0.00 -1.02  1 <  1.10       
BI   2089.570 0.00 -0.72  1 <  0.90       
BI   2496.796 0.00 -0.80  1 <  0.40       
CI   2964.846 0.00 -7.20  1    6.70 0.340 
AlI  2118.332 0.00 -1.56  1    4.32 0.190 
AlI  2129.678 0.00 -1.38  1    4.28 0.230 
AlI  2199.180 0.00 -2.60  2    4.27 0.190 
AlI  2204.660 0.00 -0.90  1    4.21 0.190 
AlI  2263.738 0.01 -1.94  2    4.12 0.190 
AlI  2269.220 0.01 -1.41  1    4.27 0.170 
AlI  2372.070 0.00 -2.01  2    4.17 0.190 
AlI  2567.982 0.00 -1.12  2    4.20 0.210 
AlII 2669.155 0.00 -4.98  3    4.77 0.150 
SiI  2086.747 0.78 -3.97  1    5.98 0.340 
SiI  2218.916 0.03 -2.64  1    5.97 0.220 
SiI  2443.365 0.01 -2.45  1    6.11 0.360 
SiI  2987.643 0.78 -1.97  1    6.38 0.330 
SiI  3006.739 0.01 -5.13  1    5.76 0.340 
SiII 3853.665 6.86 -1.34  1    6.49 0.160 
SiII 3856.018 6.86 -0.41  1    6.33 0.170 
SiII 6347.100 8.12  0.15  1    6.52 0.060 
SiII 6371.360 8.12 -0.08  1    6.43 0.100 
PI   2136.182 1.41 -0.11  1    4.12 0.280 
PI   2234.961 1.41 -3.41  1    4.30 0.340 
PI   2235.732 1.41 -2.73  1    3.97 0.340 
SI   6743.551 7.87 -0.50  4    6.05 0.070 
SI   6748.759 7.87 -0.28  4    6.03 0.070 
SI   6757.129 7.87 -0.13  4    6.01 0.070 
CaII 2112.757 3.15 -0.41  5    5.27 0.200 
CaII 2131.505 1.70 -2.37  5    5.21 0.210 
TiI  2644.263 0.02 -0.08  6    3.40 0.150 
TiI  2758.070 1.50  0.19  6    3.94 0.150 
TiI  2933.534 0.00 -1.03  6    3.73 0.150 
TiI  2937.306 0.02 -1.07  6    3.55 0.150 
TiI  2956.132 0.05  0.12  6    3.61 0.200 
TiII 2581.711 1.08 -1.58  7    3.88 0.150 
TiII 2713.757 1.08 -2.57  7    3.82 0.150 
TiII 2761.287 1.08 -1.35  7    3.55 0.200 
TiII 2841.935 0.61 -0.59  7    3.88 0.200 
TiII 2856.614 1.56 -1.79  7    3.76 0.200 
TiII 2861.301 1.24 -1.56  7    3.79 0.200 
TiII 3008.312 1.57 -1.80  7    3.61 0.200 
TiII 3029.728 1.57 -0.35  7    3.97 0.200 
TiII 3036.776 1.56 -2.06  7    3.94 0.150 
TiII 3038.727 1.58 -1.49  7    3.61 0.150 
TiII 3046.684 1.16 -0.81  7    3.91 0.250 
TiII 3048.761 1.58 -1.18  7    3.64 0.200 
TiII 3088.026 0.05  0.23  7    3.88 0.200 
TiII 3096.416 1.56 -1.51  7    3.61 0.200 
TiII 3097.609 1.56 -1.88  7    3.64 0.150 
TiII 3102.971 1.22 -1.67  7    3.76 0.200 
TiII 3108.878 1.58 -2.00  7    3.91 0.150 
TiII 3110.080 1.58 -1.21  7    3.73 0.200 
TiII 3115.056 1.24 -2.06  7    3.64 0.200 
TiII 3118.822 1.08 -1.78  7    3.79 0.200 
TiII 3122.070 1.24 -1.57  7    3.85 0.200 
VII  2679.316 0.03 -0.63  8    2.93 0.200 
VII  2688.708 0.04 -0.98  8    2.69 0.150 
VII  2700.927 0.04 -0.37  8    2.88 0.200 
VII  2707.860 0.00 -1.39  8    2.61 0.150 
VII  2880.028 0.35 -0.64  8    2.46 0.200 
VII  2896.206 0.33 -0.72  8    2.65 0.200 
VII  2903.075 0.32 -0.70  8    2.90 0.200 
VII  3118.382 0.33  0.18  8    2.69 0.250 
VII  3121.147 0.39 -0.46  8    2.77 0.250 
CrI  2889.260 1.03 -0.26  9    3.82 0.250 
CrI  2967.643 1.00 -0.42  9    3.83 0.150 
CrI  2971.108 0.98 -0.37  9    3.78 0.150 
CrI  2975.481 0.97 -0.45  9    3.88 0.150 
CrI  2980.790 0.96 -0.66  9    3.93 0.150 
CrI  2988.647 0.94 -0.47  9    3.90 0.150 
CrI  2991.888 0.97 -0.59  9    3.84 0.150 
CrI  2995.102 0.94 -0.69  9    3.82 0.150 
CrI  2996.581 0.98 -0.28  9    3.67 0.150 
CrI  3005.061 1.03 -0.25  9    3.89 0.150 
CrI  3015.197 0.96 -0.20  9    3.79 0.150 
CrI  3018.491 0.97 -0.44  9    4.12 0.150 
CrI  3018.820 0.98 -0.65  9    4.01 0.150 
CrI  3021.559 1.03  0.61  9    3.78 0.200 
CrI  3034.188 1.00 -0.66  9    4.08 0.150 
CrII 2306.809 2.54 -1.69 10    4.11 0.160 
CrII 2666.014 1.51 -0.08 11    4.36 0.200 
CrII 2668.709 1.49 -0.55 11    4.32 0.200 
CrII 2671.807 1.51 -0.38 11    4.42 0.200 
CrII 2688.294 3.74 -0.11 10    3.89 0.160 
CrII 2689.034 3.74 -1.16 10    4.41 0.160 
CrII 2696.755 3.75 -1.00 10    4.22 0.160 
CrII 2697.905 3.75  0.01 10    4.18 0.160 
CrII 2760.361 3.86 -0.50 10    4.33 0.210 
CrII 2856.762 2.43 -0.59 11    4.17 0.200 
CrII 2865.332 2.42 -0.71 11    4.32 0.200 
CrII 2867.094 2.43 -0.50 11    4.19 0.200 
CrII 2876.244 1.51 -0.87 11    4.13 0.250 
CrII 2878.447 1.55 -1.27 11    4.00 0.200 
CrII 2895.657 4.07 -1.46 10    4.16 0.160 
CrII 2896.307 4.07 -0.36 10    3.93 0.210 
CrII 2896.457 4.07 -0.27 10    3.86 0.160 
CrII 2950.676 3.74 -1.53 10    4.19 0.160 
CrII 2989.190 3.74  0.27 10    4.09 0.160 
CrII 3118.649 2.42 -0.08 11    4.18 0.200 
MnII 2576.105 0.00  0.40 12    3.69 0.200 
MnII 2939.308 1.17  0.11 12    3.99 0.200 
FeI  2132.017 0.00 -1.67 13    6.05 0.150 
FeI  2145.190 0.05 -1.56  1    5.88 0.230 
FeI  2196.042 0.11 -0.59  1    5.86 0.170 
FeI  2270.863 0.00 -2.46 13    6.02 0.150 
FeI  2283.655 0.11 -2.22  1    6.18 0.230 
FeI  2294.408 0.11 -1.54  1    5.88 0.210 
FeI  2301.684 0.12 -1.68  1    5.79 0.200 
FeI  2420.396 0.86 -2.99  1    5.93 0.230 
FeI  2458.569 0.86 -2.06  1    6.15 0.230 
FeI  2462.181 0.05 -1.30  1    5.79 0.220 
FeI  2485.990 0.92 -1.61  1    5.73 0.210 
FeI  2539.357 0.92 -1.79  1    5.99 0.170 
FeI  2636.479 0.92 -2.04  1    6.04 0.160 
FeI  2641.644 0.92 -1.32  1    6.01 0.230 
FeI  2643.999 1.01 -0.91  1    5.83 0.200 
FeI  2645.422 0.11 -2.75  1    5.85 0.190 
FeI  2647.558 0.05 -2.42  1    6.12 0.210 
FeI  2651.706 0.96 -2.04  1    5.70 0.210 
FeI  2656.792 1.48 -1.77  1    5.75 0.160 
FeI  2666.399 0.96 -1.87  1    5.95 0.210 
FeI  2680.453 0.99 -1.74  1    6.02 0.210 
FeI  2690.068 0.00 -2.72  1    5.90 0.220 
FeI  2695.036 0.86 -2.35 13    5.91 0.200 
FeI  2716.419 2.43 -1.31  1    5.67 0.170 
FeI  2728.021 0.92 -1.46 13    5.88 0.200 
FeI  2730.982 1.01 -1.73 13    5.89 0.200 
FeI  2733.366 1.56 -2.43  1    5.83 0.230 
FeI  2734.615 0.96 -2.26  1    5.75 0.200 
FeI  2738.213 1.01 -2.64  1    5.96 0.160 
FeI  2834.753 2.56 -1.14  1    5.71 0.220 
FeI  2835.951 1.56 -1.85  1    5.78 0.210 
FeI  2838.120 0.99 -1.11  1    6.00 0.200 
FeI  2863.863 0.09 -2.31  1    5.93 0.220 
FeI  2867.309 1.61 -1.97  1    5.74 0.150 
FeI  2868.454 2.28 -1.27  1    5.96 0.160 
FeI  2877.301 1.48 -1.30 13    5.75 0.200 
FeI  2878.950 1.61 -2.50  1    5.96 0.170 
FeI  2886.317 1.56 -2.04 13    5.90 0.150 
FeI  2893.763 0.99 -2.81  1    5.92 0.170 
FeI  2901.381 1.56 -1.66  1    5.97 0.160 
FeI  2919.841 2.42 -0.98  1    5.71 0.160 
FeI  2920.691 1.61 -1.53 13    5.80 0.150 
FeI  2925.899 1.61 -2.28  1    6.07 0.160 
FeI  2953.486 2.76 -0.48  1    5.91 0.170 
FeI  2960.659 2.95 -1.00  1    5.80 0.170 
FeI  2966.898 0.00 -0.40  1    5.99 0.150 
FeI  2980.532 2.76 -0.81  1    5.87 0.170 
FeI  2988.471 1.48 -2.18  1    5.86 0.160 
FeI  3003.031 0.96 -1.30  1    6.01 0.190 
FeI  3004.114 2.43 -1.38  1    5.64 0.160 
FeI  3005.303 2.40 -1.22  1    5.69 0.190 
FeI  3007.145 1.48 -1.16  1    5.73 0.200 
FeI  3009.093 2.40 -0.94  1    5.89 0.200 
FeI  3009.569 0.92 -0.76  1    6.25 0.220 
FeI  3018.983 0.96 -1.01  1    5.99 0.220 
FeI  3019.288 2.45 -1.46  1    5.80 0.220 
FeI  3024.033 0.11 -1.48  1    6.03 0.200 
FeI  3033.098 2.42 -1.66  1    5.95 0.170 
FeI  3039.317 2.43 -1.54  1    5.82 0.170 
FeI  3045.589 2.45 -1.56  1    5.54 0.170 
FeI  3053.066 2.42 -0.97  1    5.69 0.210 
FeI  3059.086 0.05 -0.69  1    5.84 0.220 
FeI  3060.983 1.56 -2.05  1    5.96 0.160 
FeI  3073.979 2.69 -1.31  1    5.81 0.230 
FeI  3075.720 0.96 -0.65  1    6.23 0.220 
FeI  3078.016 0.96 -2.51  1    5.85 0.220 
FeI  3083.741 0.99 -1.00 13    6.22 0.250 
FeI  3091.577 1.01 -1.10  1    6.00 0.280 
FeI  3119.495 2.43 -0.96  1    5.98 0.210 
FeI  3142.889 2.28 -1.38  1    5.93 0.210 
FeII 2308.766 6.22  0.03  1    5.72 0.170 
FeII 2422.932 2.58 -1.68  1    6.05 0.220 
FeII 2424.390 2.58 -0.94  1    6.09 0.210 
FeII 2428.800 3.89 -0.31  1    6.16 0.220 
FeII 2434.237 5.29  0.25  1    5.83 0.220 
FeII 2437.652 5.20 -0.36  1    5.86 0.170 
FeII 2439.301 3.15  0.45  1    6.13 0.200 
FeII 2444.515 2.58  0.30  1    6.22 0.200 
FeII 2445.573 2.70  0.05  1    6.20 0.170 
FeII 2445.795 3.89 -0.18  1    6.00 0.270 
FeII 2454.578 4.08  0.10  1    5.99 0.170 
FeII 2455.710 5.55 -0.14  1    5.89 0.220 
FeII 2455.898 5.41 -0.03  1    5.97 0.170 
FeII 2458.784 3.20  0.40  1    6.12 0.200 
FeII 2458.973 3.89 -0.04  1    6.20 0.220 
FeII 2461.283 3.23  0.23  1    6.10 0.200 
FeII 2461.861 3.22  0.34  1    6.22 0.200 
FeII 2463.281 3.15 -0.19  1    6.18 0.220 
FeII 2465.913 3.22 -0.05  1    6.07 0.220 
FeII 2469.514 3.90  0.15  1    5.98 0.200 
FeII 2471.276 5.48 -0.52  1    5.99 0.130 
FeII 2472.605 5.55  0.47  1    5.93 0.170 
FeII 2503.326 3.15 -0.08  1    6.20 0.220 
FeII 2503.874 3.77  0.32  1    6.18 0.200 
FeII 2572.968 2.89 -1.20  1    6.21 0.210 
FeII 2587.949 4.15  0.23  1    6.09 0.200 
FeII 2650.481 5.82  0.13  1    5.95 0.220 
FeII 2654.628 5.88 -0.46  1    5.93 0.170 
FeII 2664.663 3.39  0.31  1    5.97 0.200 
FeII 2666.636 3.42  0.20  1    5.95 0.200 
FeII 2667.218 5.88 -0.18  1    5.98 0.130 
FeII 2718.641 6.22  0.02  1    6.04 0.170 
FeII 2732.448 0.23 -3.07 14    6.22 0.200 
FeII 2839.513 5.48  0.15  1    5.95 0.220 
FeII 2839.799 5.29 -0.15  1    5.94 0.170 
FeII 2892.827 1.08 -2.70 14    6.02 0.200 
FeII 2902.320 3.42 -2.05  1    5.95 0.170 
FeII 2944.395 1.70 -0.85 14    6.05 0.200 
FeII 2984.825 1.67 -0.45 14    6.06 0.200 
FeII 2985.545 1.72 -0.89 14    6.33 0.200 
FeII 3004.257 3.81 -2.03  1    6.02 0.130 
FeII 3076.435 5.88 -0.50  1    6.03 0.130 
CoI  2163.577 0.17 -1.32 15    3.22 0.150 
CoI  2196.461 0.10 -0.89 15    3.45 0.150 
CoI  2234.718 0.43 -1.32 15    3.39 0.150 
CoI  2256.582 0.51 -1.17 15    3.67 0.150 
CoI  2285.414 0.43 -1.45 15    3.51 0.150 
CoI  2316.850 0.17 -1.15 15    3.40 0.150 
CoI  2470.273 0.43 -0.79 15    3.25 0.150 
CoI  2495.552 0.51 -1.07 15    3.49 0.150 
CoI  2695.848 0.51 -1.23 15    3.10 0.150 
CoI  2886.448 0.10 -1.91 15    3.57 0.150 
CoI  2987.162 0.00 -1.27 15    3.23 0.150 
CoII 2187.039 0.06 -1.95 16    3.58 0.200 
CoII 2248.668 0.42 -2.19 16    3.34 0.150 
CoII 2265.745 0.50 -2.02 16    3.41 0.200 
CoII 2311.604 0.56  0.32 16    3.51 0.150 
CoII 2361.520 0.64 -1.16 16    3.74 0.200 
CoII 2417.659 0.50 -0.25 16    3.36 0.200 
CoII 2464.199 1.22 -0.40 16    3.39 0.250 
NiI  2121.390 0.02 -1.08 17    4.62 0.200 
NiI  2161.038 0.11 -1.40 17    4.47 0.200 
NiI  2256.316 0.28 -2.15 17    4.80 0.200 
NiI  2258.151 0.02 -1.21 17    4.65 0.200 
NiI  2423.327 0.16 -1.93 17    4.62 0.200 
NiI  2441.825 0.21 -1.51 17    4.65 0.200 
NiI  2578.467 0.21 -2.69 17    4.59 0.150 
NiI  2705.462 0.42 -2.75 17    4.59 0.150 
NiI  2865.498 0.21 -2.29 17    4.62 0.150 
NiI  2981.646 0.11 -0.98 17    4.29 0.200 
NiI  2984.131 0.00 -1.50 17    4.38 0.200 
NiI  2991.118 0.28 -3.39 17    4.65 0.150 
NiI  2992.592 0.02 -1.22 17    4.47 0.200 
NiI  3019.143 0.00 -1.33 17    4.56 0.200 
NiI  3031.867 0.00 -1.81 17    4.53 0.200 
NiI  3080.753 0.21 -1.18 17    4.74 0.200 
NiI  3107.714 0.16 -3.19 17    4.71 0.150 
NiII 2206.710 1.25 -0.05 18    4.71 0.200 
NiII 2222.950 1.04 -0.12 18    4.80 0.200 
NiII 2224.860 1.16 -0.01 18    4.68 0.200 
NiII 2253.850 1.32 -0.05 18    4.80 0.200 
NiII 2297.490 1.32 -0.33 18    4.71 0.200 
NiII 2350.850 1.68 -2.28 18    4.77 0.200 
CuI  2024.323 0.00 -1.92 19    2.12 0.210 
CuI  2165.093 0.00 -0.81 19    1.73 0.170 
CuI  2225.703 0.00 -1.18 19    1.98 0.170 
CuII 2037.127 2.83 -0.23 20    2.15 0.210 
CuII 2104.796 2.98 -0.51 20    1.71 0.210 
CuII 2112.100 3.26 -0.11 20    2.29 0.160 
CuII 2126.044 2.83 -0.23 20    2.00 0.160 
CuII 2189.630 3.26 -0.28  1    2.22 0.210 
CuII 2247.002 2.72  0.10  1    2.08 0.210 
ZnI  2138.574 0.00  0.17  1    3.11 0.250 
ZnI  3075.897 0.00 -3.85 20    3.17 0.150 
GaII 2090.769 0.00 -3.25 21    1.26 0.150 
GeI  2198.714 0.88  0.13 22    1.45 0.200 
GeI  2592.534 0.07 -0.52 22    1.38 0.200 
GeI  2651.568 0.00 -0.66 22    1.48 0.150 
GeI  2691.341 0.07 -0.81 22    1.48 0.100 
GeI  3039.067 0.88 -0.07 22    1.48 0.150 
AsI  2288.111 1.35 -0.06 23    1.01 0.150 
SeI  2074.784 0.00 -2.26 24    2.62 0.100 
YII  2243.045 0.00  0.10 25    0.98 0.200 
YII  2422.186 0.41 -0.08 25    0.95 0.100 
YII  3095.872 0.13 -1.74 25    1.31 0.200 
YII  3135.168 0.18 -1.68 25    1.34 0.200 
ZrII 2567.637 0.00 -0.17 26    1.85 0.200 
ZrII 2639.080 0.10 -0.67 26    1.60 0.200 
ZrII 2643.396 0.04 -1.59 26    1.68 0.150 
ZrII 2667.793 0.04 -0.86 26    1.72 0.200 
ZrII 2700.130 0.10 -0.08 26    1.78 0.150 
ZrII 2732.721 0.10 -0.49 26    1.84 0.150 
ZrII 2915.993 0.47 -0.50 26    1.73 0.200 
ZrII 2916.630 0.36 -1.11 26    1.71 0.150 
ZrII 2934.611 0.32 -0.98 26    1.76 0.150 
ZrII 2951.475 0.41 -0.77 26    1.55 0.200 
ZrII 2962.679 0.36 -0.57 26    1.59 0.150 
ZrII 2968.959 0.47 -0.55 26    1.72 0.150 
ZrII 3013.323 0.56 -1.28 26    1.85 0.150 
ZrII 3030.919 0.00 -1.04 26    1.67 0.150 
ZrII 3036.391 0.56 -0.58 26    1.67 0.150 
ZrII 3036.503 0.53 -0.96 26    1.71 0.150 
ZrII 3060.115 0.04 -1.53 26    1.82 0.150 
ZrII 3095.070 0.04 -0.84 26    1.92 0.150 
ZrII 3125.919 0.00 -0.70 26    1.89 0.200 
ZrII 3129.760 0.04 -0.54 26    1.97 0.200 
ZrII 3133.482 0.96 -0.19 26    1.69 0.200 
ZrII 3138.678 0.10 -0.37 26    1.96 0.200 
NbII 2590.943 1.26  0.17 27    0.98 0.200 
NbII 2667.291 0.00 -0.77 28    0.76 0.200 
NbII 2868.521 0.33 -0.37 28    0.70 0.200 
NbII 2888.829 0.29 -0.59 28    0.72 0.200 
NbII 2899.233 0.44 -0.34 28    0.52 0.200 
NbII 2910.587 0.38 -0.16 28    0.79 0.200 
NbII 2911.742 0.33 -0.28 28    0.76 0.150 
NbII 2927.811 0.51  0.16 28    0.63 0.200 
NbII 3028.441 0.44 -0.20 28    0.70 0.200 
MoII 2045.973 0.00 -0.35 29    1.62 0.200 
MoII 2644.348 1.60 -0.17 29    1.33 0.200 
MoII 2646.486 1.54 -0.38 29    1.50 0.200 
MoII 2653.347 1.60 -0.43 29    1.35 0.200 
MoII 2660.576 1.49 -0.14 29    1.31 0.050 
MoII 2701.416 1.49 -0.34 29    1.33 0.200 
MoII 2729.684 1.54 -0.94 29    1.58 0.200 
MoII 2732.880 1.60 -0.58 29    1.43 0.250 
MoII 2871.512 1.54  0.06 29    1.40 0.200 
MoII 2911.917 1.60 -0.10 29    1.28 0.100 
MoII 2930.502 1.49 -0.23 29    1.28 0.150 
MoII 2934.298 1.46 -0.39 29    1.22 0.200 
RuII 2281.720 1.13 -0.74 30    1.22 0.150 
RuII 2456.438 1.35  0.06 30    1.33 0.200 
CdI  2288.020 0.00  0.11 31    0.34 0.150 
InII 2306.064 0.00 -2.30 32    0.51 0.150 
SnI  2199.346 0.21 -0.98  1 <  1.50       
SnI  2209.658 0.42 -0.69  1 <  1.60       
SnI  2286.681 0.42 -0.94 24 <  1.70       
SnII 2151.514 0.00 -2.53 33    1.39 0.150 
SbI  2068.344 0.00 -0.12 34 <  0.80       
SbI  2175.818 0.00 -0.35 34    0.37 0.200 
TeI  2259.034 0.00 -1.31 24    1.61 0.100 
TeI  2385.792 0.59 -0.81 35    1.76 0.250 
GdII 2980.156 0.08 -0.39 36    0.78 0.100 
GdII 3032.844 0.08  0.30 36    0.79 0.150 
GdII 3034.051 0.03  0.14 36    0.75 0.100 
GdII 3076.928 0.00 -0.48 36    0.82 0.100 
GdII 3100.504 0.24  0.62 36    0.80 0.150 
GdII 3124.262 0.03 -1.25 36    1.01 0.250 
TbII 3070.060 0.40  0.17 37    0.31 0.150 
DyII 3026.160 0.00 -0.98 38    1.01 0.100 
ErII 2904.468 0.85  0.33 39    0.59 0.150 
ErII 3028.275 0.00  1.02 39    0.81 0.200 
ErII 3073.344 0.00 -0.61 39    0.67 0.150 
TmII 2990.540 0.03 -0.97 40    0.20 0.150 
TmII 3015.290 0.03 -0.47 40   -0.22 0.200 
TmII 3131.260 0.00  0.24 40    0.07 0.100 
YbII 2116.675 0.00 -1.34 41    0.63 0.200 
LuII 2615.412 0.00  0.11 42   -0.44 0.250 
LuII 2657.802 1.54 -0.12 43   -0.22 0.200 
LuII 2754.168 1.54 -0.09 44    0.09 0.200 
LuII 2847.505 1.46 -0.23 43    0.02 0.150 
LuII 2900.303 1.54 -0.11 43    0.00 0.150 
LuII 2911.392 1.76  0.45 44   -0.16 0.100 
LuII 2963.319 1.46 -0.24 43   -0.18 0.250 
HfII 2277.172 0.00 -0.31 45    0.24 0.200 
HfII 2322.477 0.00 -0.14 45    0.10 0.100 
HfII 2323.262 0.45 -0.52 45    0.25 0.150 
HfII 2393.362 0.61 -0.10 45    0.15 0.200 
HfII 2449.444 0.79 -0.68 45    0.40 0.200 
HfII 2641.410 1.04  0.57 46    0.30 0.150 
HfII 2647.297 1.04  0.21 45    0.43 0.100 
HfII 2661.883 0.79 -0.48 45    0.42 0.150 
HfII 2738.765 0.61 -0.17 45    0.24 0.200 
HfII 2861.020 0.00 -0.69 46    0.39 0.200 
HfII 2861.702 0.45 -0.32 45    0.17 0.150 
HfII 2919.600 0.45 -0.71 46    0.46 0.150 
HfII 2968.803 0.61 -0.47 45    0.32 0.250 
HfII 3012.900 0.00 -0.61 46    0.37 0.100 
HfII 3109.110 0.79 -0.26 46    0.44 0.200 
TaII 2752.486 0.33 -0.33 47 < -0.30       
WII  2088.204 0.39 -0.02 48   -0.12 0.200 
WII  2094.751 0.19 -0.16 49   -0.04 0.200 
WII  2118.875 0.00 -0.77 48    0.29 0.150 
WII  2194.528 0.00 -1.11 49   -0.41 0.150 
WII  2204.489 0.76 -0.10 50    0.21 0.150 
WII  2658.032 0.19 -0.97 49    0.27 0.200 
ReII 2214.277 0.00 -0.02 51    0.10 0.150 
ReII 2275.255 0.00 -0.18 21    0.25 0.150 
OsI  2137.161 0.00 -0.57 52    1.00 0.200 
OsI  2838.622 0.64 -0.02 52    1.20 0.150 
OsI  3018.036 0.00 -0.79 52    1.42 0.150 
OsI  3058.660 0.00 -0.41 52    1.07 0.150 
OsII 2067.230 0.44  0.05 52 <  1.75       
OsII 2164.838 0.69 -0.54 52    0.83 0.150 
OsII 2194.403 0.44 -0.22 52    1.25 0.200 
OsII 2227.985 0.49 -0.49 52    0.90 0.200 
OsII 2282.278 0.00 -0.05 52    1.48 0.200 
OsII 2486.242 0.45 -0.68 52    1.14 0.200 
IrI  2481.183 0.00 -1.00  1    1.47 0.200 
IrI  2639.708 0.00 -0.31  1    1.13 0.150 
IrI  2664.786 0.00 -0.48  1    1.38 0.200 
IrI  2924.790 0.00 -0.66 53    1.30 0.150 
IrII 2255.406 1.02 -1.12 54    1.53 0.200 
IrII 2300.904 1.12 -0.97 54    1.63 0.200 
PtI  2067.509 0.00 -0.62 55    1.47 0.150 
PtI  2274.381 0.10 -0.81 56    1.39 0.150 
PtI  2274.841 0.00 -1.77 55    1.63 0.150 
PtI  2646.881 0.00 -0.79 57    1.38 0.100 
PtI  2650.853 0.10 -0.95 55    1.46 0.100 
PtI  2705.895 0.10 -0.49 57    1.26 0.150 
PtI  2729.912 0.81 -1.22 55    1.64 0.200 
PtI  3139.387 0.10 -1.58 55    1.59 0.250 
PtII 2057.026 1.04 -1.00 58    1.48 0.200 
AuI  2376.280 1.14 -1.08 59 <  1.20       
AuI  2675.950 0.00 -0.45 60    0.53 0.150 
AuI  3122.780 1.14 -0.96  1 <  1.10       
PbII 2203.534 1.75 -0.24 61    1.14 0.100 
BiI  2230.609 0.00  0.02 24 <  0.80       


==> anc/datafile3.txt <==
Title: The R-Process Alliance: A Nearly Complete R-Process Abundance Template 
       Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced 
       Metal-Poor Star HD 222925  
Authors: Roederer I.U., Lawler J.E., Den Hartog E.A., Placco V.M., Surman R., 
         Beers T.C., Ezzeddine R., Frebel A., Hansen T.T., Hattori K., 
         Holmbeck E.M., Sakari C.M. 
Table: Recommended Metal Abundances in HD 222925
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label        Explanations
--------------------------------------------------------------------------------
   1-  2 I2     ---     Z            Atomic number
   4-  5 A2     ---     ID           Element symbol
       7 A1     ---   l_log(eps)(X)  Limit flag on log(eps)(X)
   9- 13 F5.2   [-]     log(eps)(X)  Log epsilon abundance of element X
      15 A1     ---   l_[X/H]        Limit flag on [X/H]
  17- 21 F5.2   [-]     [X/H]        ? The [X/H] abundance ratio
  23- 26 F4.2   ---   u_[X/H]        ? Uncertainty in [X/H]
      28 A1     ---   l_[X/Fe]       Limit flag on [X/Fe]
  30- 34 F5.2   [-]     [X/Fe]       ? The [X/Fe] abundance ratio
  36- 39 F4.2   ---   u_[X/Fe]       ? Uncertainty in [X/Fe] (1)
--------------------------------------------------------------------------------
Note (G1): Readers interested in the details of why these recommendations are 
           made are encouraged to consult the relevant sections in Appendix A.
           The C abundance is corrected for stellar evolution effects as 
           described in Placco et al. (2014) [2014ApJ...797...21P]. 
           The O abundance is adopted from 
           Navarrete et al. (2015) [2015ApJ...808..103N].
Note (1): The uncertainties in [X/Fe] abundance ratios also approximate the 
          uncertainty in abundance ratios of other elements relative to each
          other; e.g., [Ba/Eu].
--------------------------------------------------------------------------------
 3 Li <  0.80                            
 4 Be < -0.90   -2.28      < -0.82       
 5 B  <  0.40   -2.30      < -0.84       
 6 C     7.11   -1.32 0.15   +0.14 0.17 
 7 N     6.45   -1.38 0.20    0.08 0.21 
 8 O     7.65   -1.04 0.13    0.42 0.07 
11 Na    4.49   -1.75 0.07   -0.29 0.07 
12 Mg    6.43   -1.17 0.08    0.29 0.05 
13 Al    4.78   -1.67 0.13   -0.21 0.13 
14 Si    6.47   -1.04 0.11    0.42 0.11 
15 P     4.13   -1.28 0.18    0.18 0.15 
16 S     5.98   -1.14 0.19    0.32 0.19 
19 K     3.68   -1.35 0.10    0.11 0.04 
20 Ca    5.14   -1.20 0.08    0.26 0.05 
21 Sc    1.82   -1.33 0.13    0.13 0.08 
22 Ti    3.82   -1.13 0.10    0.33 0.05 
23 V     2.67   -1.26 0.15    0.20 0.08 
24 Cr    4.16   -1.48 0.11   -0.02 0.05 
25 Mn    3.80   -1.63 0.19   -0.17 0.16 
26 Fe    6.04   -1.46 0.10    0.00 0.10 
27 Co    3.48   -1.51 0.20   -0.05 0.11 
28 Ni    4.74   -1.48 0.12   -0.02 0.09 
29 Cu    2.09   -2.10 0.10   -0.64 0.10 
30 Zn    3.15   -1.41 0.11    0.05 0.05 
31 Ga    1.26   -1.78 0.27   -0.32 0.27 
32 Ge    1.46   -2.19 0.13   -0.73 0.11 
33 As    1.01   -1.29 0.23    0.17 0.23 
34 Se    2.62   -0.72 0.22    0.74 0.22 
37 Rb <  2.10 < -0.42      <  1.04       
38 Sr    1.98   -0.89 0.13    0.57 0.13 
39 Y     1.04   -1.17 0.10    0.29 0.07 
40 Zr    1.74   -0.84 0.11    0.62 0.08 
41 Nb    0.71   -0.75 0.14    0.71 0.11 
42 Mo    1.36   -0.52 0.10    0.94 0.07 
44 Ru    1.32   -0.43 0.11    1.03 0.11 
45 Rh    0.64   -0.27 0.16    1.19 0.12 
46 Pd    1.05   -0.52 0.15    0.94 0.08 
47 Ag    0.44   -0.50 0.18    0.96 0.13 
48 Cd    0.34   -1.37 0.25    0.09 0.17 
49 In    0.51   -0.29 0.21    1.17 0.21 
50 Sn    1.39   -0.65 0.20    0.81 0.20 
51 Sb    0.37   -0.64 0.17    0.82 0.17 
52 Te    1.63   -0.55 0.17    0.91 0.14 
56 Ba    1.26   -0.92 0.09    0.54 0.06 
57 La    0.51   -0.59 0.09    0.87 0.07 
58 Ce    0.85   -0.73 0.08    0.73 0.07 
59 Pr    0.22   -0.50 0.10    0.96 0.08 
60 Nd    0.88   -0.54 0.09    0.92 0.08 
62 Sm    0.62   -0.34 0.09    1.12 0.08 
63 Eu    0.38   -0.14 0.09    1.32 0.08 
64 Gd    0.82   -0.25 0.09    1.21 0.08 
65 Tb    0.18   -0.12 0.11    1.34 0.09 
66 Dy    1.01   -0.09 0.11    1.37 0.08 
67 Ho    0.12   -0.36 0.15    1.10 0.12 
68 Er    0.73   -0.19 0.10    1.27 0.08 
69 Tm   -0.09   -0.19 0.10    1.27 0.08 
70 Yb    0.55   -0.29 0.19    1.17 0.19 
71 Lu   -0.04   -0.14 0.10    1.32 0.09 
72 Hf    0.32   -0.53 0.12    0.93 0.10 
73 Ta < -0.30 < -0.18      <  1.28       
74 W     0.02   -0.83 0.11    0.63 0.11 
75 Re    0.16   -0.10 0.15    1.36 0.15 
76 Os    1.17   -0.23 0.14    1.23 0.09 
77 Ir    1.28   -0.10 0.17    1.36 0.10 
78 Pt    1.45   -0.17 0.14    1.29 0.10 
79 Au    0.53   -0.39 0.23    1.07 0.22 
82 Pb    1.14   -0.90 0.16    0.56 0.14 
83 Bi <  0.80 <  0.15      <  1.61       
90 Th   -0.06   -0.08 0.12    1.38 0.11 
92 U  < -0.50 <  0.04      <  1.50       


==> anc/datafileA1.txt <==
Title: The R-Process Alliance: A Nearly Complete R-Process Abundance Template 
       Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced 
       Metal-Poor Star HD 222925  
Authors: Roederer I.U., Lawler J.E., Den Hartog E.A., Placco V.M., Surman R., 
         Beers T.C., Ezzeddine R., Frebel A., Hansen T.T., Hattori K., 
         Holmbeck E.M., Sakari C.M. 
Table: Hyperfine Structure Line Component Patterns for Co II Lines
================================================================================
Byte-by-byte Description of file: datafileA1.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   cm-1  WaveNum Center-of-gravity wavenumber (1)
  11- 19 F9.4   0.1nm WaveLen Center-of-gravity air wavelength in Angstroms (1)
  21- 23 F3.1   --    Fupp    Component upper level F or total angular momentum
  25- 27 F3.1   --    Flow    Component lower level F or total angular momentum
  29- 37 F9.6   cm-1  CWavecm Component offset wavenumber with respect to
                               center-of-gravity wavenumber (1)
  39- 47 F9.6   0.1nm CWaveA  Component offset wavelength with respect to
                               center-of-gravity wavelength in Angstroms (1)
  49- 56 F8.6   --    Str     Component strength (2)
--------------------------------------------------------------------------------
Note (1): Energy levels from the NIST ASD and the index of air 
          (Peck & Reeder 1972) [1972JOSA...62..958P] are used to compute 
          the center-of-gravity wavenumbers and air wavelengths. 
          Line component positions are given relative to those values.
Note (2): Component strengths are normalized to sum to 1.
--------------------------------------------------------------------------------
45709.627 2187.0388 5.5 4.5  0.259000 -0.012393 0.300000  
45709.627 2187.0388 4.5 4.5  0.079700 -0.003814 0.097222  
45709.627 2187.0388 4.5 3.5  0.040100 -0.001919 0.152778  
45709.627 2187.0388 3.5 4.5 -0.067000  0.003206 0.019444  
45709.627 2187.0388 3.5 3.5 -0.106600  0.005101 0.126984  
45709.627 2187.0388 3.5 2.5 -0.137400  0.006575 0.053571  
45709.627 2187.0388 2.5 3.5 -0.220700  0.010561 0.053571  
45709.627 2187.0388 2.5 2.5 -0.251500  0.012035 0.096429  
45709.627 2187.0388 1.5 2.5 -0.333000  0.015935 0.100000  
45136.894 2214.7926 7.5 6.5 -0.053900  0.002645 0.222222  
45136.894 2214.7926 6.5 6.5 -0.166775  0.008184 0.026175  
45136.894 2214.7926 6.5 5.5 -0.002975  0.000146 0.168269  
45136.894 2214.7926 5.5 6.5 -0.264600  0.012985 0.001603  
45136.894 2214.7926 5.5 5.5 -0.100800  0.004947 0.041958  
45136.894 2214.7926 5.5 4.5  0.037800 -0.001855 0.123106  
45136.894 2214.7926 4.5 5.5 -0.183575  0.009009 0.004058  
45136.894 2214.7926 4.5 4.5 -0.044975  0.002207 0.048852  
45136.894 2214.7926 4.5 3.5  0.068425 -0.003358 0.085979  
45136.894 2214.7926 3.5 4.5 -0.112700  0.005531 0.006614  
45136.894 2214.7926 3.5 3.5  0.000700 -0.000034 0.048375  
45136.894 2214.7926 3.5 2.5  0.088900 -0.004363 0.056122  
45136.894 2214.7926 2.5 3.5 -0.051975  0.002551 0.008503  
45136.894 2214.7926 2.5 2.5  0.036225 -0.001778 0.042092  
45136.894 2214.7926 2.5 1.5  0.099225 -0.004869 0.032738  
45136.894 2214.7926 1.5 2.5 -0.001400  0.000069 0.008929  
45136.894 2214.7926 1.5 1.5  0.061600 -0.003023 0.031746  
45136.894 2214.7926 1.5 0.5  0.099400 -0.004878 0.014881  
45136.894 2214.7926 0.5 1.5  0.039025 -0.001915 0.006944  
45136.894 2214.7926 0.5 0.5  0.076825 -0.003770 0.020833  
44456.999 2248.6674 7.5 8.5 -0.374150  0.018927 0.204545  
44456.999 2248.6674 7.5 7.5 -0.084300  0.004264 0.016970  
44456.999 2248.6674 7.5 6.5  0.171450 -0.008673 0.000707  
44456.999 2248.6674 6.5 7.5 -0.203550  0.010297 0.164848  
44456.999 2248.6674 6.5 6.5  0.052200 -0.002641 0.027848  
44456.999 2248.6674 6.5 5.5  0.273850 -0.013853 0.001748  
44456.999 2248.6674 5.5 6.5 -0.051150  0.002587 0.130536  
44456.999 2248.6674 5.5 5.5  0.170500 -0.008625 0.033376  
44456.999 2248.6674 5.5 4.5  0.358050 -0.018112 0.002755  
44456.999 2248.6674 4.5 5.5  0.083050 -0.004201 0.101240  
44456.999 2248.6674 4.5 4.5  0.270600 -0.013688 0.034282  
44456.999 2248.6674 4.5 3.5  0.424050 -0.021451 0.003367  
44456.999 2248.6674 3.5 4.5  0.199050 -0.010069 0.076599  
44456.999 2248.6674 3.5 3.5  0.352500 -0.017831 0.031265  
44456.999 2248.6674 3.5 2.5  0.471850 -0.023869 0.003247  
44456.999 2248.6674 2.5 3.5  0.296850 -0.015016 0.056277  
44456.999 2248.6674 2.5 2.5  0.416200 -0.021054 0.024935  
44456.999 2248.6674 2.5 1.5  0.501450 -0.025366 0.002121  
44456.999 2248.6674 1.5 2.5  0.376450 -0.019043 0.040000  
44456.999 2248.6674 1.5 1.5  0.461700 -0.023355 0.015556  
44456.999 2248.6674 0.5 1.5  0.437850 -0.022149 0.027778  
44121.952 2265.7447 6.5 7.5 -0.206850  0.010623 0.222222  
44121.952 2265.7447 6.5 6.5  0.015900 -0.000817 0.026175  
44121.952 2265.7447 6.5 5.5  0.208950 -0.010731 0.001603  
44121.952 2265.7447 5.5 6.5 -0.113450  0.005826 0.168269  
44121.952 2265.7447 5.5 5.5  0.079600 -0.004088 0.041958  
44121.952 2265.7447 5.5 4.5  0.242950 -0.012477 0.004058  
44121.952 2265.7447 4.5 5.5 -0.029850  0.001533 0.123106  
44121.952 2265.7447 4.5 4.5  0.133500 -0.006856 0.048852  
44121.952 2265.7447 4.5 3.5  0.267150 -0.013720 0.006614  
44121.952 2265.7447 3.5 4.5  0.043950 -0.002257 0.085979  
44121.952 2265.7447 3.5 3.5  0.177600 -0.009121 0.048375  
44121.952 2265.7447 3.5 2.5  0.281550 -0.014459 0.008503  
44121.952 2265.7447 2.5 3.5  0.107950 -0.005544 0.056122  
44121.952 2265.7447 2.5 2.5  0.211900 -0.010882 0.042092  
44121.952 2265.7447 2.5 1.5  0.286150 -0.014696 0.008929  
44121.952 2265.7447 1.5 2.5  0.162150 -0.008327 0.032738  
44121.952 2265.7447 1.5 1.5  0.236400 -0.012141 0.031746  
44121.952 2265.7447 1.5 0.5  0.280950 -0.014429 0.006944  
44121.952 2265.7447 0.5 1.5  0.206550 -0.010608 0.014881  
44121.952 2265.7447 0.5 0.5  0.251100 -0.012896 0.020833  
43246.704 2311.6041 7.5 6.5 -0.042000  0.002245 0.222222  
43246.704 2311.6041 6.5 6.5 -0.161250  0.008620 0.026175  
43246.704 2311.6041 6.5 5.5  0.002550 -0.000136 0.168269  
43246.704 2311.6041 5.5 6.5 -0.264600  0.014145 0.001603  
43246.704 2311.6041 5.5 5.5 -0.100800  0.005388 0.041958  
43246.704 2311.6041 5.5 4.5  0.037800 -0.002021 0.123106  
43246.704 2311.6041 4.5 5.5 -0.188250  0.010063 0.004058  
43246.704 2311.6041 4.5 4.5 -0.049650  0.002654 0.048852  
43246.704 2311.6041 4.5 3.5  0.063750 -0.003408 0.085979  
43246.704 2311.6041 3.5 4.5 -0.121200  0.006479 0.006614  
43246.704 2311.6041 3.5 3.5 -0.007800  0.000417 0.048375  
43246.704 2311.6041 3.5 2.5  0.080400 -0.004298 0.056122  
43246.704 2311.6041 2.5 3.5 -0.063450  0.003392 0.008503  
43246.704 2311.6041 2.5 2.5  0.024750 -0.001323 0.042092  
43246.704 2311.6041 2.5 1.5  0.087750 -0.004691 0.032738  
43246.704 2311.6041 1.5 2.5 -0.015000  0.000802 0.008929  
43246.704 2311.6041 1.5 1.5  0.048000 -0.002566 0.031746  
43246.704 2311.6041 1.5 0.5  0.085800 -0.004587 0.014881  
43246.704 2311.6041 0.5 1.5  0.024150 -0.001291 0.006944  
43246.704 2311.6041 0.5 0.5  0.061950 -0.003312 0.020833  
43183.744 2314.9746 5.5 4.5  0.310100 -0.016625 0.300000  
43183.744 2314.9746 4.5 4.5  0.090650 -0.004860 0.097222  
43183.744 2314.9746 4.5 3.5  0.051050 -0.002737 0.152778  
43183.744 2314.9746 3.5 4.5 -0.088900  0.004766 0.019444  
43183.744 2314.9746 3.5 3.5 -0.128500  0.006889 0.126984  
43183.744 2314.9746 3.5 2.5 -0.159300  0.008540 0.053571  
43183.744 2314.9746 2.5 3.5 -0.268150  0.014376 0.053571  
43183.744 2314.9746 2.5 2.5 -0.298950  0.016027 0.096429  
43183.744 2314.9746 1.5 2.5 -0.398700  0.021375 0.100000  
42332.667 2361.5200 5.5 4.5  0.090300 -0.005038 0.300000  
42332.667 2361.5200 4.5 4.5  0.043550 -0.002430 0.097222  
42332.667 2361.5200 4.5 3.5  0.003950 -0.000220 0.152778  
42332.667 2361.5200 3.5 4.5  0.005300 -0.000296 0.019444  
42332.667 2361.5200 3.5 3.5 -0.034300  0.001914 0.126984  
42332.667 2361.5200 3.5 2.5 -0.065100  0.003632 0.053571  
42332.667 2361.5200 2.5 3.5 -0.064050  0.003573 0.053571  
42332.667 2361.5200 2.5 2.5 -0.094850  0.005292 0.096429  
42332.667 2361.5200 1.5 2.5 -0.116100  0.006477 0.100000  
41349.766 2417.6587 7.5 7.5 -0.291200  0.017027 0.201481  
41349.766 2417.6587 7.5 6.5 -0.068450  0.004002 0.020741  
41349.766 2417.6587 6.5 7.5 -0.357950  0.020931 0.020741  
41349.766 2417.6587 6.5 6.5 -0.135200  0.007906 0.140050  
41349.766 2417.6587 6.5 5.5  0.057850 -0.003383 0.033654  
41349.766 2417.6587 5.5 6.5 -0.193050  0.011288 0.033654  
41349.766 2417.6587 5.5 5.5  0.000000  0.000000 0.093240  
41349.766 2417.6587 5.5 4.5  0.163350 -0.009552 0.039773  
41349.766 2417.6587 4.5 5.5 -0.048950  0.002862 0.039773  
41349.766 2417.6587 4.5 4.5  0.114400 -0.006689 0.058993  
41349.766 2417.6587 4.5 3.5  0.248050 -0.014504 0.040123  
41349.766 2417.6587 3.5 4.5  0.074350 -0.004347 0.040123  
41349.766 2417.6587 3.5 3.5  0.208000 -0.012162 0.035273  
41349.766 2417.6587 3.5 2.5  0.311950 -0.018240 0.035714  
41349.766 2417.6587 2.5 3.5  0.176850 -0.010341 0.035714  
41349.766 2417.6587 2.5 2.5  0.280800 -0.016419 0.020119  
41349.766 2417.6587 2.5 1.5  0.355050 -0.020761 0.027500  
41349.766 2417.6587 1.5 2.5  0.258550 -0.015118 0.027500  
41349.766 2417.6587 1.5 1.5  0.332800 -0.019460 0.011852  
41349.766 2417.6587 1.5 0.5  0.377350 -0.022065 0.016204  
41349.766 2417.6587 0.5 1.5  0.319450 -0.018679 0.016204  
41349.766 2417.6587 0.5 0.5  0.364000 -0.021284 0.011574  
40568.864 2464.1992 6.5 7.5  0.170625 -0.010365 0.222222  
40568.864 2464.1992 6.5 6.5  0.189750 -0.011526 0.026175  
40568.864 2464.1992 6.5 5.5  0.206325 -0.012533 0.001603  
40568.864 2464.1992 5.5 6.5  0.062025 -0.003768 0.168269  
40568.864 2464.1992 5.5 5.5  0.078600 -0.004775 0.041958  
40568.864 2464.1992 5.5 4.5  0.092625 -0.005627 0.004058  
40568.864 2464.1992 4.5 5.5 -0.029475  0.001790 0.123106  
40568.864 2464.1992 4.5 4.5 -0.015450  0.000939 0.048852  
40568.864 2464.1992 4.5 3.5 -0.003975  0.000241 0.006614  
40568.864 2464.1992 3.5 4.5 -0.103875  0.006310 0.085979  
40568.864 2464.1992 3.5 3.5 -0.092400  0.005613 0.048375  
40568.864 2464.1992 3.5 2.5 -0.083475  0.005071 0.008503  
40568.864 2464.1992 2.5 3.5 -0.161175  0.009791 0.056122  
40568.864 2464.1992 2.5 2.5 -0.152250  0.009249 0.042092  
40568.864 2464.1992 2.5 1.5 -0.145875  0.008861 0.008929  
40568.864 2464.1992 1.5 2.5 -0.201375  0.012233 0.032738  
40568.864 2464.1992 1.5 1.5 -0.195000  0.011845 0.031746  
40568.864 2464.1992 1.5 0.5 -0.191175  0.011613 0.006944  
40568.864 2464.1992 0.5 1.5 -0.224475  0.013636 0.014881  
40568.864 2464.1992 0.5 0.5 -0.220650  0.013404 0.020833  


==> anc/datafileA2.txt <==
Title: The R-Process Alliance: A Nearly Complete R-Process Abundance Template 
       Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced 
       Metal-Poor Star HD 222925  
Authors: Roederer I.U., Lawler J.E., Den Hartog E.A., Placco V.M., Surman R., 
         Beers T.C., Ezzeddine R., Frebel A., Hansen T.T., Hattori K., 
         Holmbeck E.M., Sakari C.M. 
Table: Hyperfine Structure Line Component Patterns for the As I 2288 Line
================================================================================
Byte-by-byte Description of file: datafileA5.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   cm-1  WaveNum Center-of-gravity wavenumber (1)
  11- 19 F9.4   0.1nm WaveAir Center-of-gravity air wavelength in Angstroms (1)
  21- 23 F3.1   ---   Fupp    Component upper level F or total angular momentum
  25- 27 F3.1   ---   Flow    Component lower level F or total angular momentum
  29- 37 F9.6   cm-1  CWavecm Component offset wavenumber with respect to 
                               Center-of-gravity wavenumber (1)
  39- 47 F9.6   0.1nm CWaveA  Component offset wavelength with respect to 
                               Center-of-gravity wavelength in Angstroms (1)
  49- 59 F8.6   ---   Str     Component strength (2)
--------------------------------------------------------------------------------
Note (1): The center-of-gravity wavenumber is from Howard & 
          Andrew (1985) [.  The[1985JOSAB...2.1032H] index of air from
          Peck & Reeder (1972) [1972JOSA...62..958P] is used to calculate the
          center-of-gravity air wavelength. The line component positions are 
          given relative to those values.
Note (2): Component strengths are normalized to sum to 1.
--------------------------------------------------------------------------------
43690.625 2288.1149 3.0 4.0 -0.045975  0.002408 0.375000 
43690.625 2288.1149 3.0 3.0  0.050825 -0.002662 0.058333 
43690.625 2288.1149 3.0 2.0  0.123425 -0.006464 0.004167 
43690.625 2288.1149 2.0 3.0 -0.008875  0.000465 0.233333 
43690.625 2288.1149 2.0 2.0  0.063725 -0.003338 0.072917 
43690.625 2288.1149 2.0 1.0  0.112125 -0.005873 0.006250 
43690.625 2288.1149 1.0 2.0  0.023925 -0.001253 0.131250 
43690.625 2288.1149 1.0 1.0  0.072325 -0.003788 0.056250 
43690.625 2288.1149 0.0 1.0  0.052425 -0.002746 0.062500 


==> anc/datafileA3.txt <==
Title: The R-Process Alliance: A Nearly Complete R-Process Abundance Template 
       Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced 
       Metal-Poor Star HD 222925  
Authors: Roederer I.U., Lawler J.E., Den Hartog E.A., Placco V.M., Surman R., 
         Beers T.C., Ezzeddine R., Frebel A., Hansen T.T., Hattori K., 
         Holmbeck E.M., Sakari C.M. 
Table: Hyperfine Structure and Isotope Shift Line Component Pattern 
       for the In II 2306 Line
================================================================================
Byte-by-byte Description of file: datafileA3.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   cm-1  WaveNum Center-of-gravity wavenumber (1)
  11- 19 F9.4   0.1nm WaveAir Center-of-gravity air wavelength in Angstroms (1)
  21- 23 F3.1   ---   Fupp    Component upper level F or total angular momentum
  25- 27 F3.1   ---   Flow    Component lower level F or total angular momentum
  29- 37 F9.6   cm-1  CWavecm Component offset wavenumber with respect to 
                               center-of-gravity wavenumber (1)
  39- 47 F9.6   0.1nm CWaveA  Component offset wavelength with respect to 
                               center-of-gravity wavelength in Angstroms (1)
  49- 55 F7.5   ---   Str     Component strength (2)
  57- 60 I4     ---   Iso     Isotope
--------------------------------------------------------------------------------
Note (1): Energy levels from the NIST ASD and the index of air  
          (Peck & Reeder 1972) [1972JOSA...62..958P] are used to compute 
          the center-of-gravity wavenumbers and air wavelengths. 
          Line component positions are given relative to those values.
Note (2): Component strengths are normalized to sum to 1 for each isotope.
--------------------------------------------------------------------------------
43350.582 2306.0645 5.5 4.5  1.061596 -0.056419 0.40000  113 
43350.582 2306.0645 4.5 4.5 -0.199477  0.010611 0.33333  113 
43350.582 2306.0645 3.5 4.5 -1.258196  0.066931 0.26667  113 
43350.582 2306.0645 5.5 4.5  1.040281 -0.055338 0.40000  115 
43350.582 2306.0645 4.5 4.5 -0.223472  0.011888 0.33333  115 
43350.582 2306.0645 3.5 4.5 -1.284827  0.068347 0.26667  115 


==> anc/datafileA4.txt <==
Title: The R-Process Alliance: A Nearly Complete R-Process Abundance Template 
       Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced 
       Metal-Poor Star HD 222925  
Authors: Roederer I.U., Lawler J.E., Den Hartog E.A., Placco V.M., Surman R., 
         Beers T.C., Ezzeddine R., Frebel A., Hansen T.T., Hattori K., 
         Holmbeck E.M., Sakari C.M. 
Table: Hyperfine Structure and Isotope Shift Line Component Patterns 
       for Sb I Lines
================================================================================
Byte-by-byte Description of file: datafileA4.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   cm-1  WaveNum Center-of-gravity wavenumber (1)
  11- 19 F9.4   0.1nm WaveAir Center-of-gravity air wavelength in Angstroms (1)
  21- 23 F3.1   ---   Fupp    Component upper level F or total angular momentum
  25- 27 F3.1   ---   Flow    Component lower level F or total angular momentum
  29- 37 F9.6   cm-1  CWavecm Component offset wavenumber with respect to 
                               Center-of-gravity wavenumber (1)
  39- 47 F9.6   0.1nm CWaveA  Component offset wavelength with respect to 
                               Center-of-gravity wavelength in Angstroms (1)
  49- 55 F7.5   ---   Str     Component strength (2)
  57- 62 I6     ---   Iso     Isotope
--------------------------------------------------------------------------------
Note (1): Energy levels from the NIST ASD and the index of air 
          (Peck & Reeder 1972) [1972JOSA...62..958P] are used to compute 
          the center-of-gravity wavenumbers and air wavelengths. 
          Line component positions are given relative to those values.
Note (2): Strengths are normalized to sum to 1 for each isotope.
--------------------------------------------------------------------------------
48332.424 2068.3440 5.0 4.0  0.399814 -0.017112 0.30555    121 
48332.424 2068.3440 4.0 4.0  0.102274 -0.004377 0.06250    121 
48332.424 2068.3440 4.0 3.0  0.062277 -0.002665 0.18750    121 
48332.424 2068.3440 3.0 4.0 -0.129872  0.005558 0.00694    121 
48332.424 2068.3440 3.0 3.0 -0.169869  0.007270 0.08750    121 
48332.424 2068.3440 3.0 2.0 -0.199737  0.008549 0.10000    121 
48332.424 2068.3440 2.0 3.0 -0.340545  0.014575 0.01667    121 
48332.424 2068.3440 2.0 2.0 -0.370413  0.015854 0.08333    121 
48332.424 2068.3440 2.0 1.0 -0.390265  0.016703 0.03889    121 
48332.424 2068.3440 1.0 2.0 -0.482562  0.020654 0.02500    121 
48332.424 2068.3440 1.0 1.0 -0.502414  0.021503 0.05833    121 
48332.424 2068.3440 0.0 1.0 -0.557998  0.023882 0.02778    121 
48332.424 2068.3440 6.0 5.0  0.313834 -0.013432 0.27083    123 
48332.424 2068.3440 5.0 5.0  0.117182 -0.005015 0.06417    123 
48332.424 2068.3440 5.0 4.0  0.089977 -0.003851 0.16500    123 
48332.424 2068.3440 4.0 5.0 -0.041262  0.001766 0.00875    123 
48332.424 2068.3440 4.0 4.0 -0.068467  0.002930 0.09281    123 
48332.424 2068.3440 4.0 3.0 -0.090098  0.003856 0.08594    123 
48332.424 2068.3440 3.0 4.0 -0.191666  0.008203 0.02344    123 
48332.424 2068.3440 3.0 3.0 -0.213297  0.009129 0.09115    123 
48332.424 2068.3440 3.0 2.0 -0.229442  0.009820 0.03125    123 
48332.424 2068.3440 2.0 3.0 -0.303621  0.012995 0.04167    123 
48332.424 2068.3440 2.0 2.0 -0.319766  0.013686 0.06250    123 
48332.424 2068.3440 1.0 2.0 -0.378995  0.016221 0.06250    123 
45945.340 2175.8175 4.0 4.0  0.094214 -0.004462 0.28125    121 
45945.340 2175.8175 4.0 3.0  0.054217 -0.002568 0.09375    121 
45945.340 2175.8175 3.0 4.0  0.037814 -0.001791 0.09375    121 
45945.340 2175.8175 3.0 3.0 -0.002183  0.000103 0.07940    121 
45945.340 2175.8175 3.0 2.0 -0.032051  0.001518 0.11852    121 
45945.340 2175.8175 2.0 3.0 -0.061283  0.002902 0.11852    121 
45945.340 2175.8175 2.0 2.0 -0.091151  0.004317 0.00231    121 
45945.340 2175.8175 2.0 1.0 -0.111003  0.005257 0.08750    121 
45945.340 2175.8175 1.0 2.0 -0.138551  0.006562 0.08750    121 
45945.340 2175.8175 1.0 1.0 -0.158403  0.007502 0.03750    121 
45945.340 2175.8175 5.0 5.0  0.078343 -0.003710 0.24750    123 
45945.340 2175.8175 5.0 4.0  0.051138 -0.002422 0.09625    123 
45945.340 2175.8175 4.0 5.0  0.045746 -0.002167 0.09625    123 
45945.340 2175.8175 4.0 4.0  0.018541 -0.000878 0.06000    123 
45945.340 2175.8175 4.0 3.0 -0.003090  0.000146 0.12500    123 
45945.340 2175.8175 3.0 4.0 -0.024940  0.001181 0.12500    123 
45945.340 2175.8175 3.0 3.0 -0.046571  0.002206 0.00000    123 
45945.340 2175.8175 3.0 2.0 -0.062716  0.002970 0.09375    123 
45945.340 2175.8175 2.0 3.0 -0.089334  0.004231 0.09375    123 
45945.340 2175.8175 2.0 2.0 -0.105479  0.004996 0.06250    123 


==> anc/datafileA5.txt <==
Title: The R-Process Alliance: A Nearly Complete R-Process Abundance Template 
       Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced 
       Metal-Poor Star HD 222925  
Authors: Roederer I.U., Lawler J.E., Den Hartog E.A., Placco V.M., Surman R., 
         Beers T.C., Ezzeddine R., Frebel A., Hansen T.T., Hattori K., 
         Holmbeck E.M., Sakari C.M. 
Table: Estimated Isotope Shift Line Component Patterns for W II Lines
================================================================================
Byte-by-byte Description of file: datafileA5.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   cm-1  WaveNum Center-of-gravity wavenumber (1)
  11- 19 F9.4   0.1nm WaveAir Center-of-gravity air wavelength in Angstroms (1)
  21- 29 F9.6   cm-1  CWavecm Component offset wavenumber with respect to 
                               center-of-gravity wavenumber (1)
  31- 39 F9.6   0.1nm CWaveA  Component offset wavelength with respect to 
                               center-of-gravity wavelength in Angstroms (1)
  41- 46 I6     ---   Iso     Isotope
--------------------------------------------------------------------------------
Note (1): Energy levels from the NIST ASD and the index of air 
          (Peck & Reeder 1972) [1972JOSA...62..958P] are used to compute 
          the center-of-gravity wavenumbers and air wavelengths.
          Line component positions are given relative to those values.
--------------------------------------------------------------------------------
49245.361 2029.9948  0.301529 -0.012431    180 
49245.361 2029.9948  0.146529 -0.006041    182 
49245.361 2029.9948  0.069029 -0.002846    183 
49245.361 2029.9948 -0.008471  0.000349    184 
49245.361 2029.9948 -0.163471  0.006740    186 
48351.523 2067.5269  0.301529 -0.012895    180 
48351.523 2067.5269  0.146529 -0.006266    182 
48351.523 2067.5269  0.069029 -0.002952    183 
48351.523 2067.5269 -0.008471  0.000362    184 
48351.523 2067.5269 -0.163471  0.006991    186 
48265.591 2071.2083  0.301529 -0.012941    180 
48265.591 2071.2083  0.146529 -0.006289    182 
48265.591 2071.2083  0.069029 -0.002963    183 
48265.591 2071.2083 -0.008471  0.000364    184 
48265.591 2071.2083 -0.163471  0.007016    186 
47872.819 2088.2037  0.301529 -0.013154    180 
47872.819 2088.2037  0.146529 -0.006392    182 
47872.819 2088.2037  0.069029 -0.003011    183 
47872.819 2088.2037 -0.008471  0.000370    184 
47872.819 2088.2037 -0.163471  0.007131    186 
47723.213 2094.7508  0.301529 -0.013237    180 
47723.213 2094.7508  0.146529 -0.006432    182 
47723.213 2094.7508  0.069029 -0.003030    183 
47723.213 2094.7508 -0.008471  0.000372    184 
47723.213 2094.7508 -0.163471  0.007176    186 
47179.941 2118.8745  0.301529 -0.013543    180 
47179.941 2118.8745  0.146529 -0.006581    182 
47179.941 2118.8745  0.069029 -0.003100    183 
47179.941 2118.8745 -0.008471  0.000380    184 
47179.941 2118.8745 -0.163471  0.007342    186 
45553.652 2194.5280  0.301529 -0.014527    180 
45553.652 2194.5280  0.146529 -0.007060    182 
45553.652 2194.5280  0.069029 -0.003326    183 
45553.652 2194.5280 -0.008471  0.000408    184 
45553.652 2194.5280 -0.163471  0.007876    186 
44455.212 2248.7578  0.301529 -0.015254    180 
44455.212 2248.7578  0.146529 -0.007413    182 
44455.212 2248.7578  0.069029 -0.003492    183 
44455.212 2248.7578 -0.008471  0.000429    184 
44455.212 2248.7578 -0.163471  0.008270    186 


==> anc/datafileA6.txt <==
Title: The R-Process Alliance: A Nearly Complete R-Process Abundance Template 
       Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced 
       Metal-Poor Star HD 222925  
Authors: Roederer I.U., Lawler J.E., Den Hartog E.A., Placco V.M., Surman R., 
         Beers T.C., Ezzeddine R., Frebel A., Hansen T.T., Hattori K., 
         Holmbeck E.M., Sakari C.M. 
Table: Hyperfine Structure and Isotope Shift Line Component Patterns 
       for Re II Lines
================================================================================
Byte-by-byte Description of file: datafileA6.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   cm-1  WaveNum Center-of-gravity wavenumber (1)
  11- 19 F9.4   0.1nm WaveAir Center-of-gravity air wavelength in Angstroms (1)
  21- 23 F3.1   ---   Fupp    Component upper level F or total angular momentum
  25- 27 F3.1   ---   Flow    Component lower level F or total angular momentum
  29- 37 F9.6   cm-1  CWavecm Component offset wavenumber with respect to 
                               Center-of-gravity wavenumber (1)
  39- 47 F9.6   0.1nm CWaveA  Component offset wavelength with respect to 
                               Center-of-gravity wavelength in Angstroms (1)
  49- 55 F7.5   ---   Str     Component strength (2)
  57- 62 I6     ---   Iso     Isotope
--------------------------------------------------------------------------------
Note (1): Center-of-gravity wavenumbers and air wavelengths are given with 
          component positions relative to those values. 
Note (2): Component strengths are normalized to sum to 1 for each isotope.
--------------------------------------------------------------------------------
45147.402 2214.2770 5.5 5.5 -1.195604  0.058646 0.25325    185 
45147.402 2214.2770 5.5 4.5 -0.405968  0.019913 0.03247    185 
45147.402 2214.2770 4.5 5.5 -1.017998  0.049934 0.03247    185 
45147.402 2214.2770 4.5 4.5 -0.228362  0.011201 0.15713    185 
45147.402 2214.2770 4.5 3.5  0.416721 -0.020440 0.04850    185 
45147.402 2214.2770 3.5 4.5 -0.126273  0.006194 0.04850    185 
45147.402 2214.2770 3.5 3.5  0.518811 -0.025448 0.09095    185 
45147.402 2214.2770 3.5 2.5  1.019931 -0.050027 0.05102    185 
45147.402 2214.2770 2.5 3.5  0.571319 -0.028023 0.05102    185 
45147.402 2214.2770 2.5 2.5  1.072439 -0.052602 0.04898    185 
45147.402 2214.2770 2.5 1.5  1.430055 -0.070143 0.04286    185 
45147.402 2214.2770 1.5 2.5  1.095537 -0.053735 0.04286    185 
45147.402 2214.2770 1.5 1.5  1.453153 -0.071275 0.02593    185 
45147.402 2214.2770 1.5 0.5  1.667591 -0.081793 0.02645    185 
45147.402 2214.2770 0.5 1.5  1.461248 -0.071673 0.02645    185 
45147.402 2214.2770 0.5 0.5  1.675687 -0.082190 0.02116    185 
45147.402 2214.2770 5.5 5.5 -1.318231  0.064662 0.25325    187 
45147.402 2214.2770 5.5 4.5 -0.521556  0.025583 0.03247    187 
45147.402 2214.2770 4.5 5.5 -1.155981  0.056703 0.03247    187 
45147.402 2214.2770 4.5 4.5 -0.359306  0.017624 0.15713    187 
45147.402 2214.2770 4.5 3.5  0.291844 -0.014315 0.04850    187 
45147.402 2214.2770 3.5 4.5 -0.256256  0.012570 0.04850    187 
45147.402 2214.2770 3.5 3.5  0.394894 -0.019370 0.09096    187 
45147.402 2214.2770 3.5 2.5  0.900924 -0.044190 0.05102    187 
45147.402 2214.2770 2.5 3.5  0.456564 -0.022394 0.05102    187 
45147.402 2214.2770 2.5 2.5  0.962594 -0.047215 0.04898    187 
45147.402 2214.2770 2.5 1.5  1.323819 -0.064932 0.04286    187 
45147.402 2214.2770 1.5 2.5  0.996744 -0.048890 0.04286    187 
45147.402 2214.2770 1.5 1.5  1.357969 -0.066607 0.02593    187 
45147.402 2214.2770 1.5 0.5  1.574614 -0.077233 0.02646    187 
45147.402 2214.2770 0.5 1.5  1.374499 -0.067418 0.02646    187 
45147.402 2214.2770 0.5 0.5  1.591144 -0.078044 0.02116    187 
43937.544 2275.2550 4.5 5.5 -1.493343  0.077341 0.28571    185 
43937.544 2275.2550 4.5 4.5 -0.703707  0.036445 0.04409    185 
43937.544 2275.2550 4.5 3.5 -0.058623  0.003036 0.00353    185 
43937.544 2275.2550 3.5 4.5 -0.273889  0.014184 0.19400    185 
43937.544 2275.2550 3.5 3.5  0.371194 -0.019223 0.06450    185 
43937.544 2275.2550 3.5 2.5  0.872314 -0.045175 0.00816    185 
43937.544 2275.2550 2.5 3.5  0.724853 -0.037538 0.12245    185 
43937.544 2275.2550 2.5 2.5  1.225973 -0.063490 0.06612    185 
43937.544 2275.2550 2.5 1.5  1.583589 -0.082009 0.01143    185 
43937.544 2275.2550 1.5 2.5  1.488956 -0.077108 0.06857    185 
43937.544 2275.2550 1.5 1.5  1.846571 -0.095627 0.05418    185 
43937.544 2275.2550 1.5 0.5  2.061010 -0.106732 0.01058    185 
43937.544 2275.2550 0.5 1.5  2.008509 -0.104013 0.02963    185 
43937.544 2275.2550 0.5 0.5  2.222947 -0.115118 0.03704    185 
43937.544 2275.2550 4.5 5.5 -1.627932  0.084311 0.28571    187 
43937.544 2275.2550 4.5 4.5 -0.831257  0.043050 0.04409    187 
43937.544 2275.2550 4.5 3.5 -0.180107  0.009328 0.00353    187 
43937.544 2275.2550 3.5 4.5 -0.391382  0.020269 0.19400    187 
43937.544 2275.2550 3.5 3.5  0.259768 -0.013453 0.06450    187 
43937.544 2275.2550 3.5 2.5  0.765798 -0.039659 0.00816    187 
43937.544 2275.2550 2.5 3.5  0.615193 -0.031860 0.12245    187 
43937.544 2275.2550 2.5 2.5  1.121223 -0.058065 0.06612    187 
43937.544 2275.2550 2.5 1.5  1.482448 -0.076771 0.01143    187 
43937.544 2275.2550 1.5 2.5  1.382223 -0.071581 0.06857    187 
43937.544 2275.2550 1.5 1.5  1.743448 -0.090287 0.05418    187 
43937.544 2275.2550 1.5 0.5  1.960093 -0.101506 0.01058    187 
43937.544 2275.2550 0.5 1.5  1.902898 -0.098544 0.02963    187 
43937.544 2275.2550 0.5 0.5  2.119543 -0.109763 0.03704    187 


==> anc/datafileA7.txt <==
Title: The R-Process Alliance: A Nearly Complete R-Process Abundance Template 
       Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced 
       Metal-Poor Star HD 222925  
Authors: Roederer I.U., Lawler J.E., Den Hartog E.A., Placco V.M., Surman R., 
         Beers T.C., Ezzeddine R., Frebel A., Hansen T.T., Hattori K., 
         Holmbeck E.M., Sakari C.M. 
Table: Hyperfine Structure and Isotope Shift Line Component Pattern 
       for the Ir I 2924 Line
================================================================================
Byte-by-byte Description of file: datafileA7.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  8 F8.2   cm-1  WaveNum Center-of-gravity wavenumber (1)
  10- 18 F9.4   0.1nm WaveAir Center-of-gravity air wavelength in Angstroms (1)
  20- 20 I1     ---   Fupp    Component upper level F or total angular momentum
  22- 22 I1     ---   Flow    Component lower level F or total angular momentum
  24- 32 F9.6   cm-1  CWavecm Component offset wavenumber with respect to 
                               center-of-gravity wavenumber (1)
  34- 42 F9.6   0.1nm CWaveA  Component offset wavelength with respect to 
                               center-of-gravity wavelength in Angstroms (1)
  44- 50 F7.5   ---   Str     Component strength (2)
  52- 55 I4     ---   Iso     Isotope
--------------------------------------------------------------------------------
Note (1): Energy levels from the NIST ASD and the index of air 
          (Peck & Reeder 1972) [1972JOSA...62..958P] are used to compute 
          the center-of-gravity wavenumbers and air wavelengths. 
          Line component positions are given relative to those values.
Note (2): Component strengths are normalized to sum to 1 for each isotope.
--------------------------------------------------------------------------------
34180.48 2924.7905 7 6  0.096458 -0.008256 0.31250  191 
34180.48 2924.7905 6 6  0.023650 -0.002024 0.01231  191 
34180.48 2924.7905 6 5  0.045641 -0.003907 0.25852  191 
34180.48 2924.7905 5 6 -0.015127  0.001295 0.00019  191 
34180.48 2924.7905 5 5  0.006863 -0.000587 0.01625  191 
34180.48 2924.7905 5 4  0.013182 -0.001128 0.21273  191 
34180.48 2924.7905 4 5 -0.008790  0.000752 0.00023  191 
34180.48 2924.7905 4 4 -0.002471  0.000212 0.01227  191 
34180.48 2924.7905 4 3 -0.005275  0.000451 0.17500  191 
34180.48 2924.7905 7 6  0.030657 -0.002624 0.31250  193 
34180.48 2924.7905 6 6 -0.045696  0.003911 0.01231  193 
34180.48 2924.7905 6 5 -0.023677  0.002027 0.25852  193 
34180.48 2924.7905 5 6 -0.089286  0.007642 0.00019  193 
34180.48 2924.7905 5 5 -0.067267  0.005758 0.01625  193 
34180.48 2924.7905 5 4 -0.059780  0.005117 0.21273  193 
34180.48 2924.7905 4 5 -0.088182  0.007548 0.00023  193 
34180.48 2924.7905 4 4 -0.080694  0.006907 0.01227  193 
34180.48 2924.7905 4 3 -0.081813  0.007003 0.17500  193 


==> anc/datafileA8.txt <==
Title: The R-Process Alliance: A Nearly Complete R-Process Abundance Template 
       Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced 
       Metal-Poor Star HD 222925  
Authors: Roederer I.U., Lawler J.E., Den Hartog E.A., Placco V.M., Surman R., 
         Beers T.C., Ezzeddine R., Frebel A., Hansen T.T., Hattori K., 
         Holmbeck E.M., Sakari C.M. 
Table: Hyperfine Structure and Isotope Shift Line Component Pattern 
       for the Pt I 2274 Line
================================================================================
Byte-by-byte Description of file: datafileA8.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   cm-1  WaveNum Center-of-gravity wavenumber (1)
  11- 19 F9.4   0.1nm WaveAir Center-of-gravity air wavelength in Angstroms (1)
  21- 23 F3.1   ---   Fupp    Component upper level F or total angular momentum
  25- 27 F3.1   ---   Flow    Component lower level F or total angular momentum
  29- 37 F9.6   cm-1  CWavecm Component offset wavenumber with respect to 
                               center-of-gravity wavenumber (1)
  39- 47 F9.6   0.1nm CWaveA  Component offset wavelength with respect to 
                               center-of-gravity wavelength in Angstroms (1)
  49- 55 F7.5   ---   Str     Component strength (2)
  57- 60 I4     ---   Iso     Isotope
--------------------------------------------------------------------------------
Note (1): Energy levels from the NIST ASD and the index of air 
          (Peck & Reeder 1972) [1972JOSA...62..958P] are used to compute 
          the center-of-gravity wavenumbers and air wavelengths. 
          Line component positions are given relative to those values.
Note (2): Component strengths are normalized to sum to 1 for each isotope.
--------------------------------------------------------------------------------
43954.430 2274.3808 3.0 2.0  0.065542 -0.003392 1.00000  190 
43954.430 2274.3808 3.0 2.0  0.041584 -0.002152 1.00000  192 
43954.430 2274.3808 3.0 2.0  0.015028 -0.000778 1.00000  194 
43954.430 2274.3808 3.5 2.5  0.179519 -0.009292 0.57143  195 
43954.430 2274.3808 2.5 2.5 -0.030627  0.001585 0.02857  195 
43954.430 2274.3808 2.5 1.5 -0.248027  0.012838 0.40000  195 
43954.430 2274.3808 3.0 2.0 -0.012357  0.000640 1.00000  196 
43954.430 2274.3808 3.0 2.0 -0.042077  0.002178 1.00000  198 


==> anc/datafileA9.txt <==
Title: The R-Process Alliance: A Nearly Complete R-Process Abundance Template 
       Derived from Ultraviolet Spectroscopy of the R-Process-Enhanced 
       Metal-Poor Star HD 222925  
Authors: Roederer I.U., Lawler J.E., Den Hartog E.A., Placco V.M., Surman R., 
         Beers T.C., Ezzeddine R., Frebel A., Hansen T.T., Hattori K., 
         Holmbeck E.M., Sakari C.M. 
Table: Hyperfine Structure Line Component Pattern for the Au I 2675 Line
================================================================================
Byte-by-byte Description of file: datafileA9.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   cm-1  WaveNum Center-of-gravity wavenumber (1)
  11- 19 F9.4   0.1nm WaveAir Center-of-gravity air wavelength in Angstroms (1)
  21- 23 F3.1   ---   Fupp    Component upper level F or total angular momentum
  25- 27 F3.1   ---   Flow    Component lower level F or total angular momentum
  29- 37 F9.6   cm-1  CWavecm Component offset wavenumber with respect to 
                               center-of-gravity wavenumber (1)
  39- 47 F9.6   0.1nm CWaveA  Component offset wavelength with respect to 
                               center-of-gravity wavelength in Angstroms (1)
  49- 56 F8.6   ---   Str     Component strength (2)
--------------------------------------------------------------------------------
Note (1): Energy levels from the NIST ASD and the index of air 
          (Peck & Reeder 1972) [1972JOSA...62..958P] are used to compute 
          the center-of-gravity wavenumbers and air wavelengths. 
          Line component positions are given relative to those values.
Note (2): Component strengths are normalized to sum to 1.
--------------------------------------------------------------------------------
37358.991 2675.9366 2.0 2.0 -0.070073  0.005019 0.312500 
37358.991 2675.9366 2.0 1.0  0.137403 -0.009842 0.312500 
37358.991 2675.9366 1.0 2.0 -0.090688  0.006496 0.312500 
37358.991 2675.9366 1.0 1.0  0.116789 -0.008365 0.062500 

